HARQ and AMC: Friends or Foes?

To ensure reliable communication in randomly varying and error-prone channels, wireless systems use adaptive modulation and coding (AMC) as well as hybrid ARQ (HARQ). In order to elucidate their compatibility and interaction, we compare the throughput provided by AMC, HARQ, and their combination (AMC-HARQ) under two operational conditions: in slow- and fast block-fading channels. Considering both, incremental redundancy HARQ (HARQ-IR) and repetition redundancy HARQ (HARQ-RR) we optimize the rate-decision regions for AMC/HARQ and compare them in terms of attainable throughput. Under a fairly general model of the channel variation and the decoding functions, we conclude that i) adding HARQ on top of AMC may be counterproductive in the high average signal- to-noise ratio regime for fast fading channels, and ii) HARQ is useful for slow fading channels, but it provides moderate throughput gains. We provide explanations for these results which allow us to propose paths to improve AMC-HARQ systems.

==> figures/matlab_files/arrow.m <==
function [h,yy,zz] = arrow(varargin)
% ARROW  Draw a line with an arrowhead.
%
%  ARROW(Start,Stop) draws a line with an arrow from Start to Stop (points
%        should be vectors of length 2 or 3, or matrices with 2 or 3
%        columns), and returns the graphics handle of the arrow(s).
%
%  ARROW uses the mouse (click-drag) to create an arrow.
%
%  ARROW DEMO & ARROW DEMO2 show 3-D & 2-D demos of the capabilities of ARROW.
%
%  ARROW may be called with a normal argument list or a property-based list.
%        ARROW(Start,Stop,Length,BaseAngle,TipAngle,Width,Page,CrossDir) is
%        the full normal argument list, where all but the Start and Stop
%        points are optional.  If you need to specify a later argument (e.g.,
%        Page) but want default values of earlier ones (e.g., TipAngle),
%        pass an empty matrix for the earlier ones (e.g., TipAngle=[]).
%
%  ARROW('Property1',PropVal1,'Property2',PropVal2,...) creates arrows with the
%        given properties, using default values for any unspecified or given as
%        'default' or NaN.  Some properties used for line and patch objects are
%        used in a modified fashion, others are passed directly to LINE, PATCH,
%        or SET.  For a detailed properties explanation, call ARROW PROPERTIES.
%
%        Start         The starting points.                     B
%        Stop          The end points.                         /|\           ^
%        Length        Length of the arrowhead in pixels.     /|||\          |
%        BaseAngle     Base angle in degrees (ADE).          //|||\\        L|
%        TipAngle      Tip angle in degrees (ABC).          ///|||\\\       e|
%        Width         Width of the base in pixels.        ////|||\\\\      n|
%        Page          Use hardcopy proportions.          /////|D|\\\\\     g|
%        CrossDir      Vector || to arrowhead plane.     ////  |||  \\\\    t|
%        NormalDir     Vector out of arrowhead plane.   ///    |||    \\\   h|
%        Ends          Which end has an arrowhead.     //<----->||      \\   |
%        ObjectHandles Vector of handles to update.   /   base |||        \  V
%                                                    E    angle||<-------->C
%  ARROW(H,'Prop1',PropVal1,...), where H is a                 |||tipangle
%        vector of handles to previously-created arrows        |||
%        and/or line objects, will update the previously-      |||
%        created arrows according to the current view       -->|A|<-- width
%        and any specified properties, and will convert
%        two-point line objects to corresponding arrows.  ARROW(H) will update
%        the arrows if the current view has changed.  Root, figure, or axes
%        handles included in H are replaced by all descendant Arrow objects.
%
%  A property list can follow any specified normal argument list, e.g.,
%  ARROW([1 2 3],[0 0 0],36,'BaseAngle',60) creates an arrow from (1,2,3) to
%  the origin, with an arrowhead of length 36 pixels and 60-degree base angle.
%
%  The basic arguments or properties can generally be vectorized to create
%  multiple arrows with the same call.  This is done by passing a property
%  with one row per arrow, or, if all arrows are to have the same property
%  value, just one row may be specified.
%
%  You may want to execute AXIS(AXIS) before calling ARROW so it doesn't change
%  the axes on you; ARROW determines the sizes of arrow components BEFORE the
%  arrow is plotted, so if ARROW changes axis limits, arrows may be malformed.
%
%  This version of ARROW uses features of MATLAB 6.x and is incompatible with
%  earlier MATLAB versions (ARROW for MATLAB 4.2c is available separately);
%  some problems with perspective plots still exist.

% Copyright (c)1995-2009, Dr. Erik A. Johnson <JohnsonE@usc.edu>, 5/20/2009
% http://www.usc.edu/civil_eng/johnsone/

% Revision history:
%    5/20/09  EAJ  Fix view direction in (3D) demo.
%    6/26/08  EAJ  Replace eval('trycmd','catchcmd') with try, trycmd; catch,
%                    catchcmd; end; -- break's MATLAB 5 compatibility.
%    8/26/03  EAJ  Eliminate OpenGL attempted fix since it didn't fix anyway.
%   11/15/02  EAJ  Accomodate how MATLAB 6.5 handles NaN and logicals
%    7/28/02  EAJ  Tried (but failed) work-around for MATLAB 6.x / OpenGL bug
%                    if zero 'Width' or not double-ended
%   11/10/99  EAJ  Add logical() to eliminate zero index problem in MATLAB 5.3.
%   11/10/99  EAJ  Corrected warning if axis limits changed on multiple axes.
%   11/10/99  EAJ  Update e-mail address.
%    2/10/99  EAJ  Some documentation updating.
%    2/24/98  EAJ  Fixed bug if Start~=Stop but both colinear with viewpoint.
%    8/14/97  EAJ  Added workaround for MATLAB 5.1 scalar logical transpose bug.
%    7/21/97  EAJ  Fixed a few misc bugs.
%    7/14/97  EAJ  Make arrow([],'Prop',...) do nothing (no old handles)
%    6/23/97  EAJ  MATLAB 5 compatible version, release.
%    5/27/97  EAJ  Added Line Arrows back in.  Corrected a few bugs.
%    5/26/97  EAJ  Changed missing Start/Stop to mouse-selected arrows.
%    5/19/97  EAJ  MATLAB 5 compatible version, beta.
%    4/13/97  EAJ  MATLAB 5 compatible version, alpha.
%    1/31/97  EAJ  Fixed bug with multiple arrows and unspecified Z coords.
%   12/05/96  EAJ  Fixed one more bug with log plots and NormalDir specified
%   10/24/96  EAJ  Fixed bug with log plots and NormalDir specified
%   11/13/95  EAJ  Corrected handling for 'reverse' axis directions
%   10/06/95  EAJ  Corrected occasional conflict with SUBPLOT
%    4/24/95  EAJ  A major rewrite.
%    Fall 94  EAJ  Original code.

% Things to be done:
%  - in the arrow_clicks section, prompt by printing to the screen so that
%    the user knows what's going on; also make sure the figure is brought
%    to the front.
%  - segment parsing, computing, and plotting into separate subfunctions
%  - change computing from Xform to Camera paradigms
%     + this will help especially with 3-D perspective plots
%     + if the WarpToFill section works right, remove warning code
%     + when perpsective works properly, remove perspective warning code
%  - add cell property values and struct property name/values (like get/set)
%  - get rid of NaN as the "default" data label
%     + perhaps change userdata to a struct and don't include (or leave
%       empty) the values specified as default; or use a cell containing
%       an empty matrix for a default value
%  - add functionality of GET to retrieve current values of ARROW properties

% Many thanks to Keith Rogers <kerog@ai.mit.com> for his many excellent
% suggestions and beta testing.  Check out his shareware package MATDRAW
% (at ftp://ftp.mathworks.com/pub/contrib/v5/graphics/matdraw/) -- he has
% permission to distribute ARROW with MATDRAW.

% Permission is granted to distribute ARROW with the toolboxes for the book
% "Solving Solid Mechanics Problems with MATLAB 5", by F. Golnaraghi et al.
% (Prentice Hall, 1999).

% Permission is granted to Dr. Josef Bigun to distribute ARROW with his
% software to reproduce the figures in his image analysis text.

% global variable initialization
global ARROW_PERSP_WARN ARROW_STRETCH_WARN ARROW_AXLIMITS
if isempty(ARROW_PERSP_WARN  ), ARROW_PERSP_WARN  =1; end;
if isempty(ARROW_STRETCH_WARN), ARROW_STRETCH_WARN=1; end;

% Handle callbacks
if (nargin>0 & isstr(varargin{1}) & strcmp(lower(varargin{1}),'callback')),
	arrow_callback(varargin{2:end}); return;
end;

% Are we doing the demo?
c = sprintf('\n');
if (nargin==1 & isstr(varargin{1})),
	arg1 = lower(varargin{1});
	if strncmp(arg1,'prop',4), arrow_props;
	elseif strncmp(arg1,'demo',4)
		clf reset
		demo_info = arrow_demo;
		if ~strncmp(arg1,'demo2',5),
			hh=arrow_demo3(demo_info);
		else,
			hh=arrow_demo2(demo_info);
		end;
		if (nargout>=1), h=hh; end;
	elseif strncmp(arg1,'fixlimits',3),
		arrow_fixlimits(ARROW_AXLIMITS);
		ARROW_AXLIMITS=[];
	elseif strncmp(arg1,'help',4),
		disp(help(mfilename));
	else,
		error([upper(mfilename) ' got an unknown single-argument string ''' deblank(arg1) '''.']);
	end;
	return;
end;

% Check # of arguments
if (nargout>3), error([upper(mfilename) ' produces at most 3 output arguments.']); end;

% find first property number
firstprop = nargin+1;
for k=1:length(varargin), if ~isnumeric(varargin{k}), firstprop=k; break; end; end;
lastnumeric = firstprop-1;

% check property list
if (firstprop<=nargin),
	for k=firstprop:2:nargin,
		curarg = varargin{k};
		if ~isstr(curarg) | sum(size(curarg)>1)>1,
			error([upper(mfilename) ' requires that a property name be a single string.']);
		end;
	end;
	if (rem(nargin-firstprop,2)~=1),
		error([upper(mfilename) ' requires that the property ''' ...
		       varargin{nargin} ''' be paired with a property value.']);
	end;
end;

% default output
if (nargout>0), h=[]; end;
if (nargout>1), yy=[]; end;
if (nargout>2), zz=[]; end;

% set values to empty matrices
start      = [];
stop       = [];
len        = [];
baseangle  = [];
tipangle   = [];
wid        = [];
page       = [];
crossdir   = [];
ends       = [];
ax         = [];
oldh       = [];
ispatch    = [];
defstart      = [NaN NaN NaN];
defstop       = [NaN NaN NaN];
deflen        = 16;
defbaseangle  = 90;
deftipangle   = 16;
defwid        = 0;
defpage       = 0;
defcrossdir   = [NaN NaN NaN];
defends       = 1;
defoldh       = [];
defispatch    = 1;

% The 'Tag' we'll put on our arrows
ArrowTag = 'Arrow';

% check for oldstyle arguments
if (firstprop==2),
	% assume arg1 is a set of handles
	oldh = varargin{1}(:);
	if isempty(oldh), return; end;
elseif (firstprop>9),
	error([upper(mfilename) ' takes at most 8 non-property arguments.']);
elseif (firstprop>2),
	{start,stop,len,baseangle,tipangle,wid,page,crossdir};
	args = [varargin(1:firstprop-1) cell(1,length(ans)-(firstprop-1))];
	[start,stop,len,baseangle,tipangle,wid,page,crossdir] = deal(args{:});
end;

% parse property pairs
extraprops={};
for k=firstprop:2:nargin,
	prop = varargin{k};
	val  = varargin{k+1};
	prop = [lower(prop(:)') '      '];
	if     strncmp(prop,'start' ,5),   start      = val;
	elseif strncmp(prop,'stop'  ,4),   stop       = val;
	elseif strncmp(prop,'len'   ,3),   len        = val(:);
	elseif strncmp(prop,'base'  ,4),   baseangle  = val(:);
	elseif strncmp(prop,'tip'   ,3),   tipangle   = val(:);
	elseif strncmp(prop,'wid'   ,3),   wid        = val(:);
	elseif strncmp(prop,'page'  ,4),   page       = val;
	elseif strncmp(prop,'cross' ,5),   crossdir   = val;
	elseif strncmp(prop,'norm'  ,4),   if (isstr(val)), crossdir=val; else, crossdir=val*sqrt(-1); end;
	elseif strncmp(prop,'end'   ,3),   ends       = val;
	elseif strncmp(prop,'object',6),   oldh       = val(:);
	elseif strncmp(prop,'handle',6),   oldh       = val(:);
	elseif strncmp(prop,'type'  ,4),   ispatch    = val;
	elseif strncmp(prop,'userd' ,5),   %ignore it
	else,
		% make sure it is a valid patch or line property
		try
			get(0,['DefaultPatch' varargin{k}]);
		catch
			errstr = lasterr;
			try
				get(0,['DefaultLine' varargin{k}]);
			catch
				errstr(1:max(find(errstr==char(13)|errstr==char(10)))) = '';
				error([upper(mfilename) ' got ' errstr]);
			end
		end;
		extraprops={extraprops{:},varargin{k},val};
	end;
end;

% Check if we got 'default' values
start     = arrow_defcheck(start    ,defstart    ,'Start'        );
stop      = arrow_defcheck(stop     ,defstop     ,'Stop'         );
len       = arrow_defcheck(len      ,deflen      ,'Length'       );
baseangle = arrow_defcheck(baseangle,defbaseangle,'BaseAngle'    );
tipangle  = arrow_defcheck(tipangle ,deftipangle ,'TipAngle'     );
wid       = arrow_defcheck(wid      ,defwid      ,'Width'        );
crossdir  = arrow_defcheck(crossdir ,defcrossdir ,'CrossDir'     );
page      = arrow_defcheck(page     ,defpage     ,'Page'         );
ends      = arrow_defcheck(ends     ,defends     ,''             );
oldh      = arrow_defcheck(oldh     ,[]          ,'ObjectHandles');
ispatch   = arrow_defcheck(ispatch  ,defispatch  ,''             );

% check transpose on arguments
[m,n]=size(start   );   if any(m==[2 3])&(n==1|n>3),   start    = start';      end;
[m,n]=size(stop    );   if any(m==[2 3])&(n==1|n>3),   stop     = stop';       end;
[m,n]=size(crossdir);   if any(m==[2 3])&(n==1|n>3),   crossdir = crossdir';   end;

% convert strings to numbers
if ~isempty(ends) & isstr(ends),
	endsorig = ends;
	[m,n] = size(ends);
	col = lower([ends(:,1:min(3,n)) ones(m,max(0,3-n))*' ']);
	ends = NaN*ones(m,1);
	oo = ones(1,m);
	ii=find(all(col'==['non']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*0; end;
	ii=find(all(col'==['sto']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*1; end;
	ii=find(all(col'==['sta']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*2; end;
	ii=find(all(col'==['bot']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*3; end;
	if any(isnan(ends)),
		ii = min(find(isnan(ends)));
		error([upper(mfilename) ' does not recognize ''' deblank(endsorig(ii,:)) ''' as a valid ''Ends'' value.']);
	end;
else,
	ends = ends(:);
end;
if ~isempty(ispatch) & isstr(ispatch),
	col = lower(ispatch(:,1));
	patchchar='p'; linechar='l'; defchar=' ';
	mask = col~=patchchar & col~=linechar & col~=defchar;
	if any(mask),
		error([upper(mfilename) ' does not recognize ''' deblank(ispatch(min(find(mask)),:)) ''' as a valid ''Type'' value.']);
	end;
	ispatch = (col==patchchar)*1 + (col==linechar)*0 + (col==defchar)*defispatch;
else,
	ispatch = ispatch(:);
end;
oldh = oldh(:);

% check object handles
if ~all(ishandle(oldh)), error([upper(mfilename) ' got invalid object handles.']); end;

% expand root, figure, and axes handles
if ~isempty(oldh),
	ohtype = get(oldh,'Type');
	mask = strcmp(ohtype,'root') | strcmp(ohtype,'figure') | strcmp(ohtype,'axes');
	if any(mask),
		oldh = num2cell(oldh);
		for ii=find(mask)',
			oldh(ii) = {findobj(oldh{ii},'Tag',ArrowTag)};
		end;
		oldh = cat(1,oldh{:});
		if isempty(oldh), return; end; % no arrows to modify, so just leave
	end;
end;

% largest argument length
[mstart,junk]=size(start); [mstop,junk]=size(stop); [mcrossdir,junk]=size(crossdir);
argsizes = [length(oldh) mstart mstop                              ...
            length(len) length(baseangle) length(tipangle)         ...
			length(wid) length(page) mcrossdir length(ends) ];
args=['length(ObjectHandle)  '; ...
      '#rows(Start)          '; ...
      '#rows(Stop)           '; ...
      'length(Length)        '; ...
      'length(BaseAngle)     '; ...
      'length(TipAngle)      '; ...
      'length(Width)         '; ...
      'length(Page)          '; ...
      '#rows(CrossDir)       '; ...
	  '#rows(Ends)           '];
if (any(imag(crossdir(:))~=0)),
	args(9,:) = '#rows(NormalDir)      ';
end;
if isempty(oldh),
	narrows = max(argsizes);
else,
	narrows = length(oldh);
end;
if (narrows<=0), narrows=1; end;

% Check size of arguments
ii = find((argsizes~=0)&(argsizes~=1)&(argsizes~=narrows));
if ~isempty(ii),
	s = args(ii',:);
	while ((size(s,2)>1)&((abs(s(:,size(s,2)))==0)|(abs(s(:,size(s,2)))==abs(' ')))),
		s = s(:,1:size(s,2)-1);
	end;
	s = [ones(length(ii),1)*[upper(mfilename) ' requires that  '] s ...
	     ones(length(ii),1)*['  equal the # of arrows (' num2str(narrows) ').' c]];
	s = s';
	s = s(:)';
	s = s(1:length(s)-1);
	error(setstr(s));
end;

% check element length in Start, Stop, and CrossDir
if ~isempty(start),
	[m,n] = size(start);
	if (n==2),
		start = [start NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Start points.']);
	end;
end;
if ~isempty(stop),
	[m,n] = size(stop);
	if (n==2),
		stop = [stop NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Stop points.']);
	end;
end;
if ~isempty(crossdir),
	[m,n] = size(crossdir);
	if (n<3),
		crossdir = [crossdir NaN*ones(m,3-n)];
	elseif (n~=3),
		if (all(imag(crossdir(:))==0)),
			error([upper(mfilename) ' requires 2- or 3-element CrossDir vectors.']);
		else,
			error([upper(mfilename) ' requires 2- or 3-element NormalDir vectors.']);
		end;
	end;
end;

% fill empty arguments
if isempty(start     ),   start      = [Inf Inf Inf];      end;
if isempty(stop      ),   stop       = [Inf Inf Inf];      end;
if isempty(len       ),   len        = Inf;                end;
if isempty(baseangle ),   baseangle  = Inf;                end;
if isempty(tipangle  ),   tipangle   = Inf;                end;
if isempty(wid       ),   wid        = Inf;                end;
if isempty(page      ),   page       = Inf;                end;
if isempty(crossdir  ),   crossdir   = [Inf Inf Inf];      end;
if isempty(ends      ),   ends       = Inf;                end;
if isempty(ispatch   ),   ispatch    = Inf;                end;

% expand single-column arguments
o = ones(narrows,1);
if (size(start     ,1)==1),   start      = o * start     ;   end;
if (size(stop      ,1)==1),   stop       = o * stop      ;   end;
if (length(len       )==1),   len        = o * len       ;   end;
if (length(baseangle )==1),   baseangle  = o * baseangle ;   end;
if (length(tipangle  )==1),   tipangle   = o * tipangle  ;   end;
if (length(wid       )==1),   wid        = o * wid       ;   end;
if (length(page      )==1),   page       = o * page      ;   end;
if (size(crossdir  ,1)==1),   crossdir   = o * crossdir  ;   end;
if (length(ends      )==1),   ends       = o * ends      ;   end;
if (length(ispatch   )==1),   ispatch    = o * ispatch   ;   end;
ax = o * gca;

% if we've got handles, get the defaults from the handles
if ~isempty(oldh),
	for k=1:narrows,
		oh = oldh(k);
		ud = get(oh,'UserData');
		ax(k) = get(oh,'Parent');
		ohtype = get(oh,'Type');
		if strcmp(get(oh,'Tag'),ArrowTag), % if it's an arrow already
			if isinf(ispatch(k)), ispatch(k)=strcmp(ohtype,'patch'); end;
			% arrow UserData format: [start' stop' len base tip wid page crossdir' ends]
			start0 = ud(1:3);
			stop0  = ud(4:6);
			if (isinf(len(k))),           len(k)        = ud( 7);   end;
			if (isinf(baseangle(k))),     baseangle(k)  = ud( 8);   end;
			if (isinf(tipangle(k))),      tipangle(k)   = ud( 9);   end;
			if (isinf(wid(k))),           wid(k)        = ud(10);   end;
			if (isinf(page(k))),          page(k)       = ud(11);   end;
			if (isinf(crossdir(k,1))),    crossdir(k,1) = ud(12);   end;
			if (isinf(crossdir(k,2))),    crossdir(k,2) = ud(13);   end;
			if (isinf(crossdir(k,3))),    crossdir(k,3) = ud(14);   end;
			if (isinf(ends(k))),          ends(k)       = ud(15);   end;
		elseif strcmp(ohtype,'line')|strcmp(ohtype,'patch'), % it's a non-arrow line or patch
			convLineToPatch = 1; %set to make arrow patches when converting from lines.
			if isinf(ispatch(k)), ispatch(k)=convLineToPatch|strcmp(ohtype,'patch'); end;
			x=get(oh,'XData');  x=x(~isnan(x(:)));  if isempty(x), x=NaN; end;
			y=get(oh,'YData');  y=y(~isnan(y(:)));  if isempty(y), y=NaN; end;
			z=get(oh,'ZData');  z=z(~isnan(z(:)));  if isempty(z), z=NaN; end;
			start0 = [x(1)   y(1)   z(1)  ];
			stop0  = [x(end) y(end) z(end)];
		else,
			error([upper(mfilename) ' cannot convert ' ohtype ' objects.']);
		end;
		ii=find(isinf(start(k,:)));  if ~isempty(ii),  start(k,ii)=start0(ii);  end;
		ii=find(isinf(stop( k,:)));  if ~isempty(ii),  stop( k,ii)=stop0( ii);  end;
	end;
end;

% convert Inf's to NaN's
start(     isinf(start    )) = NaN;
stop(      isinf(stop     )) = NaN;
len(       isinf(len      )) = NaN;
baseangle( isinf(baseangle)) = NaN;
tipangle(  isinf(tipangle )) = NaN;
wid(       isinf(wid      )) = NaN;
page(      isinf(page     )) = NaN;
crossdir(  isinf(crossdir )) = NaN;
ends(      isinf(ends     )) = NaN;
ispatch(   isinf(ispatch  )) = NaN;

% set up the UserData data (here so not corrupted by log10's and such)
ud = [start stop len baseangle tipangle wid page crossdir ends];

% Set Page defaults
page = ~isnan(page) & trueornan(page);

% Get axes limits, range, min; correct for aspect ratio and log scale
axm       = zeros(3,narrows);
axr       = zeros(3,narrows);
axrev     = zeros(3,narrows);
ap        = zeros(2,narrows);
xyzlog    = zeros(3,narrows);
limmin    = zeros(2,narrows);
limrange  = zeros(2,narrows);
oldaxlims = zeros(narrows,7);
oneax = all(ax==ax(1));
if (oneax),
	T    = zeros(4,4);
	invT = zeros(4,4);
else,
	T    = zeros(16,narrows);
	invT = zeros(16,narrows);
end;
axnotdone = logical(ones(size(ax)));
while (any(axnotdone)),
	ii = min(find(axnotdone));
	curax = ax(ii);
	curpage = page(ii);
	% get axes limits and aspect ratio
	axl = [get(curax,'XLim'); get(curax,'YLim'); get(curax,'ZLim')];
	oldaxlims(min(find(oldaxlims(:,1)==0)),:) = [curax reshape(axl',1,6)];
	% get axes size in pixels (points)
	u = get(curax,'Units');
	axposoldunits = get(curax,'Position');
	really_curpage = curpage & strcmp(u,'normalized');
	if (really_curpage),
		curfig = get(curax,'Parent');
		pu = get(curfig,'PaperUnits');
		set(curfig,'PaperUnits','points');
		pp = get(curfig,'PaperPosition');
		set(curfig,'PaperUnits',pu);
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		set(curax,'Units','normalized');
		curap = pp.*get(curax,'Position');
	else,
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		curap = curapscreen;
	end;
	set(curax,'Units',u);
	set(curax,'Position',axposoldunits);
	% handle non-stretched axes position
	str_stretch = { 'DataAspectRatioMode'    ; ...
	                'PlotBoxAspectRatioMode' ; ...
	                'CameraViewAngleMode'      };
	str_camera  = { 'CameraPositionMode'  ; ...
	                'CameraTargetMode'    ; ...
	                'CameraViewAngleMode' ; ...
	                'CameraUpVectorMode'    };
	notstretched = strcmp(get(curax,str_stretch),'manual');
	manualcamera = strcmp(get(curax,str_camera),'manual');
	if ~arrow_WarpToFill(notstretched,manualcamera,curax),
		% give a warning that this has not been thoroughly tested
		if 0 & ARROW_STRETCH_WARN,
			ARROW_STRETCH_WARN = 0;
			strs = {str_stretch{1:2},str_camera{:}};
			strs = [char(ones(length(strs),1)*sprintf('\n    ')) char(strs)]';
			warning([upper(mfilename) ' may not yet work quite right ' ...
			         'if any of the following are ''manual'':' strs(:).']);
		end;
		% find the true pixel size of the actual axes
		texttmp = text(axl(1,[1 2 2 1 1 2 2 1]), ...
		               axl(2,[1 1 2 2 1 1 2 2]), ...
		               axl(3,[1 1 1 1 2 2 2 2]),'');
		set(texttmp,'Units','points');
		textpos = get(texttmp,'Position');
		delete(texttmp);
		textpos = cat(1,textpos{:});
		textpos = max(textpos(:,1:2)) - min(textpos(:,1:2));
		% adjust the axes position
		if (really_curpage),
			% adjust to printed size
			textpos = textpos * min(curap(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		else,
			% adjust for pixel roundoff
			textpos = textpos * min(curapscreen(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		end;
	end;
	if ARROW_PERSP_WARN & ~strcmp(get(curax,'Projection'),'orthographic'),
		ARROW_PERSP_WARN = 0;
		warning([upper(mfilename) ' does not yet work right for 3-D perspective projection.']);
	end;
	% adjust limits for log scale on axes
	curxyzlog = [strcmp(get(curax,'XScale'),'log'); ...
	             strcmp(get(curax,'YScale'),'log'); ...
	             strcmp(get(curax,'ZScale'),'log')];
	if (any(curxyzlog)),
		ii = find([curxyzlog;curxyzlog]);
		if (any(axl(ii)<=0)),
			error([upper(mfilename) ' does not support non-positive limits on log-scaled axes.']);
		else,
			axl(ii) = log10(axl(ii));
		end;
	end;
	% correct for 'reverse' direction on axes;
	curreverse = [strcmp(get(curax,'XDir'),'reverse'); ...
	              strcmp(get(curax,'YDir'),'reverse'); ...
	              strcmp(get(curax,'ZDir'),'reverse')];
	ii = find(curreverse);
	if ~isempty(ii),
		axl(ii,[1 2])=-axl(ii,[2 1]);
	end;
	% compute the range of 2-D values
	curT = get(curax,'Xform');
	lim = curT*[0 1 0 1 0 1 0 1;0 0 1 1 0 0 1 1;0 0 0 0 1 1 1 1;1 1 1 1 1 1 1 1];
	lim = lim(1:2,:)./([1;1]*lim(4,:));
	curlimmin = min(lim')';
	curlimrange = max(lim')' - curlimmin;
	curinvT = inv(curT);
	if (~oneax),
		curT = curT.';
		curinvT = curinvT.';
		curT = curT(:);
		curinvT = curinvT(:);
	end;
	% check which arrows to which cur corresponds
	ii = find((ax==curax)&(page==curpage));
	oo = ones(1,length(ii));
	axr(:,ii)      = diff(axl')' * oo;
	axm(:,ii)      = axl(:,1)    * oo;
	axrev(:,ii)    = curreverse  * oo;
	ap(:,ii)       = curap(3:4)' * oo;
	xyzlog(:,ii)   = curxyzlog   * oo;
	limmin(:,ii)   = curlimmin   * oo;
	limrange(:,ii) = curlimrange * oo;
	if (oneax),
		T    = curT;
		invT = curinvT;
	else,
		T(:,ii)    = curT    * oo;
		invT(:,ii) = curinvT * oo;
	end;
	axnotdone(ii) = zeros(1,length(ii));
end;
oldaxlims(oldaxlims(:,1)==0,:)=[];

% correct for log scales
curxyzlog = xyzlog.';
ii = find(curxyzlog(:));
if ~isempty(ii),
	start(   ii) = real(log10(start(   ii)));
	stop(    ii) = real(log10(stop(    ii)));
	if (all(imag(crossdir)==0)), % pulled (ii) subscript on crossdir, 12/5/96 eaj
		crossdir(ii) = real(log10(crossdir(ii)));
	end;
end;

% correct for reverse directions
ii = find(axrev.');
if ~isempty(ii),
	start(   ii) = -start(   ii);
	stop(    ii) = -stop(    ii);
	crossdir(ii) = -crossdir(ii);
end;

% transpose start/stop values
start     = start.';
stop      = stop.';

% take care of defaults, page was done above
ii=find(isnan(start(:)       ));  if ~isempty(ii),  start(ii)       = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(stop(:)        ));  if ~isempty(ii),  stop(ii)        = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(crossdir(:)    ));  if ~isempty(ii),  crossdir(ii)    = zeros(length(ii),1);              end;
ii=find(isnan(len            ));  if ~isempty(ii),  len(ii)         = ones(length(ii),1)*deflen;        end;
ii=find(isnan(baseangle      ));  if ~isempty(ii),  baseangle(ii)   = ones(length(ii),1)*defbaseangle;  end;
ii=find(isnan(tipangle       ));  if ~isempty(ii),  tipangle(ii)    = ones(length(ii),1)*deftipangle;   end;
ii=find(isnan(wid            ));  if ~isempty(ii),  wid(ii)         = ones(length(ii),1)*defwid;        end;
ii=find(isnan(ends           ));  if ~isempty(ii),  ends(ii)        = ones(length(ii),1)*defends;       end;

% transpose rest of values
len       = len.';
baseangle = baseangle.';
tipangle  = tipangle.';
wid       = wid.';
page      = page.';
crossdir  = crossdir.';
ends      = ends.';
ax        = ax.';

% given x, a 3xN matrix of points in 3-space;
% want to convert to X, the corresponding 4xN 2-space matrix
%
%   tmp1=[(x-axm)./axr; ones(1,size(x,1))];
%   if (oneax), X=T*tmp1;
%   else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
%         tmp2=zeros(4,4*N); tmp2(:)=tmp1(:);
%         X=zeros(4,N); X(:)=sum(tmp2)'; end;
%   X = X ./ (ones(4,1)*X(4,:));

% for all points with start==stop, start=stop-(verysmallvalue)*(up-direction);
ii = find(all(start==stop));
if ~isempty(ii),
	% find an arrowdir vertical on screen and perpendicular to viewer
	%	transform to 2-D
		tmp1 = [(stop(:,ii)-axm(:,ii))./axr(:,ii);ones(1,length(ii))];
		if (oneax), twoD=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      twoD=zeros(4,length(ii)); twoD(:)=sum(tmp2)'; end;
		twoD=twoD./(ones(4,1)*twoD(4,:));
	%	move the start point down just slightly
		tmp1 = twoD + [0;-1/1000;0;0]*(limrange(2,ii)./ap(2,ii));
	%	transform back to 3-D
		if (oneax), threeD=invT*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      threeD=zeros(4,length(ii)); threeD(:)=sum(tmp2)'; end;
		start(:,ii) = (threeD(1:3,:)./(ones(3,1)*threeD(4,:))).*axr(:,ii)+axm(:,ii);
end;

% compute along-arrow points
%	transform Start points
	tmp1=[(start-axm)./axr;ones(1,narrows)];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	transform Stop points
	tmp1=[(stop-axm)./axr;ones(1,narrows)];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute pixel distance between points
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*(ap./limrange)).^2));
	D = D + (D==0);  %eaj new 2/24/98
%	compute and modify along-arrow distances
	len1 = len;
	len2 = len - (len.*tan(tipangle/180*pi)-wid/2).*tan((90-baseangle)/180*pi);
	slen0 = zeros(1,narrows);
	slen1 = len1 .* ((ends==2)|(ends==3));
	slen2 = len2 .* ((ends==2)|(ends==3));
	len0 = zeros(1,narrows);
	len1  = len1 .* ((ends==1)|(ends==3));
	len2  = len2 .* ((ends==1)|(ends==3));
	%	for no start arrowhead
		ii=find((ends==1)&(D<len2));
		if ~isempty(ii),
			slen0(ii) = D(ii)-len2(ii);
		end;
	%	for no end arrowhead
		ii=find((ends==2)&(D<slen2));
		if ~isempty(ii),
			len0(ii) = D(ii)-slen2(ii);
		end;
	len1  = len1  + len0;
	len2  = len2  + len0;
	slen1 = slen1 + slen0;
	slen2 = slen2 + slen0;
 	% note:  the division by D below will probably not be accurate if both
 	%        of the following are true:
 	%           1. the ratio of the line length to the arrowhead
 	%              length is large
 	%           2. the view is highly perspective.
%	compute stoppoints
	tmp1=X0.*(ones(4,1)*(len0./D))+Xf.*(ones(4,1)*(1-len0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stoppoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute tippoints
	tmp1=X0.*(ones(4,1)*(len1./D))+Xf.*(ones(4,1)*(1-len1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	tippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute basepoints
	tmp1=X0.*(ones(4,1)*(len2./D))+Xf.*(ones(4,1)*(1-len2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	basepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute startpoints
	tmp1=X0.*(ones(4,1)*(1-slen0./D))+Xf.*(ones(4,1)*(slen0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	startpoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute stippoints
	tmp1=X0.*(ones(4,1)*(1-slen1./D))+Xf.*(ones(4,1)*(slen1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute sbasepoints
	tmp1=X0.*(ones(4,1)*(1-slen2./D))+Xf.*(ones(4,1)*(slen2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	sbasepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;

% compute cross-arrow directions for arrows with NormalDir specified
if (any(imag(crossdir(:))~=0)),
	ii = find(any(imag(crossdir)~=0));
	crossdir(:,ii) = cross((stop(:,ii)-start(:,ii))./axr(:,ii), ...
	                       imag(crossdir(:,ii))).*axr(:,ii);
end;

% compute cross-arrow directions
basecross  = crossdir + basepoint;
tipcross   = crossdir + tippoint;
sbasecross = crossdir + sbasepoint;
stipcross  = crossdir + stippoint;
ii = find(all(crossdir==0)|any(isnan(crossdir)));
if ~isempty(ii),
	numii = length(ii);
	%	transform start points
		tmp1 = [basepoint(:,ii) tippoint(:,ii) sbasepoint(:,ii) stippoint(:,ii)];
		tmp1 = (tmp1-axm(:,[ii ii ii ii])) ./ axr(:,[ii ii ii ii]);
		tmp1 = [tmp1; ones(1,4*numii)];
		if (oneax), X0=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      X0=zeros(4,4*numii); X0(:)=sum(tmp2)'; end;
		X0=X0./(ones(4,1)*X0(4,:));
	%	transform stop points
		tmp1 = [(2*stop(:,ii)-start(:,ii)-axm(:,ii))./axr(:,ii);ones(1,numii)];
		tmp1 = [tmp1 tmp1 tmp1 tmp1];
		if (oneax), Xf=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xf=zeros(4,4*numii); Xf(:)=sum(tmp2)'; end;
		Xf=Xf./(ones(4,1)*Xf(4,:));
	%	compute perpendicular directions
		pixfact = ((limrange(1,ii)./limrange(2,ii)).*(ap(2,ii)./ap(1,ii))).^2;
		pixfact = [pixfact pixfact pixfact pixfact];
		pixfact = [pixfact;1./pixfact];
		[dummyval,jj] = max(abs(Xf(1:2,:)-X0(1:2,:)));
		jj1 = ((1:4)'*ones(1,length(jj))==ones(4,1)*jj);
		jj2 = ((1:4)'*ones(1,length(jj))==ones(4,1)*(3-jj));
		jj3 = jj1(1:2,:);
		Xf(jj1)=Xf(jj1)+(Xf(jj1)-X0(jj1)==0); %eaj new 2/24/98
		Xp = X0;
		Xp(jj2) = X0(jj2) + ones(sum(jj2(:)),1);
		Xp(jj1) = X0(jj1) - (Xf(jj2)-X0(jj2))./(Xf(jj1)-X0(jj1)) .* pixfact(jj3);
	%	inverse transform the cross points
		if (oneax), Xp=invT*Xp;
		else, tmp1=[Xp;Xp;Xp;Xp]; tmp1=invT(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xp=zeros(4,4*numii); Xp(:)=sum(tmp2)'; end;
		Xp=(Xp(1:3,:)./(ones(3,1)*Xp(4,:))).*axr(:,[ii ii ii ii])+axm(:,[ii ii ii ii]);
		basecross(:,ii)  = Xp(:,0*numii+(1:numii));
		tipcross(:,ii)   = Xp(:,1*numii+(1:numii));
		sbasecross(:,ii) = Xp(:,2*numii+(1:numii));
		stipcross(:,ii)  = Xp(:,3*numii+(1:numii));
end;

% compute all points
%	compute start points
	axm11 = [axm axm axm axm axm axm axm axm axm axm axm];
	axr11 = [axr axr axr axr axr axr axr axr axr axr axr];
	st = [stoppoint tippoint basepoint sbasepoint stippoint startpoint stippoint sbasepoint basepoint tippoint stoppoint];
	tmp1 = (st - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,11*narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	compute stop points
	tmp1 = ([start tipcross basecross sbasecross stipcross stop stipcross sbasecross basecross tipcross start] ...
	     - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,11*narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute lengths
	len0  = len.*((ends==1)|(ends==3)).*tan(tipangle/180*pi);
	slen0 = len.*((ends==2)|(ends==3)).*tan(tipangle/180*pi);
	le = [zeros(1,narrows) len0 wid/2 wid/2 slen0 zeros(1,narrows) -slen0 -wid/2 -wid/2 -len0 zeros(1,narrows)];
	aprange = ap./limrange;
	aprange = [aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange];
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*aprange).^2));
	Dii=find(D==0); if ~isempty(Dii), D=D+(D==0); le(Dii)=zeros(1,length(Dii)); end; %should fix DivideByZero warnings
	tmp1 = X0.*(ones(4,1)*(1-le./D)) + Xf.*(ones(4,1)*(le./D));
%	inverse transform
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[invT invT invT invT invT invT invT invT invT invT invT].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,11*narrows); tmp3(:)=sum(tmp2)'; end;
	pts = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)) .* axr11 + axm11;

% correct for ones where the crossdir was specified
ii = find(~(all(crossdir==0)|any(isnan(crossdir))));
if ~isempty(ii),
	D1 = [pts(:,1*narrows+ii)-pts(:,9*narrows+ii) ...
	      pts(:,2*narrows+ii)-pts(:,8*narrows+ii) ...
	      pts(:,3*narrows+ii)-pts(:,7*narrows+ii) ...
	      pts(:,4*narrows+ii)-pts(:,6*narrows+ii) ...
	      pts(:,6*narrows+ii)-pts(:,4*narrows+ii) ...
	      pts(:,7*narrows+ii)-pts(:,3*narrows+ii) ...
	      pts(:,8*narrows+ii)-pts(:,2*narrows+ii) ...
	      pts(:,9*narrows+ii)-pts(:,1*narrows+ii)]/2;
	ii = ii'*ones(1,8) + ones(length(ii),1)*[1:4 6:9]*narrows;
	ii = ii(:)';
	pts(:,ii) = st(:,ii) + D1;
end;


% readjust for reverse directions
iicols=(1:narrows)'; iicols=iicols(:,ones(1,11)); iicols=iicols(:).';
tmp1=axrev(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=-pts(ii); end;

% readjust for log scale on axes
tmp1=xyzlog(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=10.^pts(ii); end;

% compute the x,y,z coordinates of the patches;
ii = narrows*(0:10)'*ones(1,narrows) + ones(11,1)*(1:narrows);
ii = ii(:)';
x = zeros(11,narrows);
y = zeros(11,narrows);
z = zeros(11,narrows);
x(:) = pts(1,ii)';
y(:) = pts(2,ii)';
z(:) = pts(3,ii)';

% do the output
if (nargout<=1),
%	% create or modify the patches
	newpatch = trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'patch'));
	newline = ~trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'line'));
	if isempty(oldh), H=zeros(narrows,1); else, H=oldh; end;
%	% make or modify the arrows
	for k=1:narrows,
		if all(isnan(ud(k,[3 6])))&arrow_is2DXY(ax(k)), zz=[]; else, zz=z(:,k); end;
		xx=x(:,k); yy=y(:,k);
		if (0), % this fix didn't work, so let's not use it -- 8/26/03
			% try to work around a MATLAB 6.x OpenGL bug -- 7/28/02
			  mask=any([ones(1,2+size(zz,2));diff([xx yy zz],[],1)],2);
			  xx=xx(mask); yy=yy(mask); if ~isempty(zz), zz=zz(mask); end;
		end;
		% plot the patch or line
		xyz = {'XData',xx,'YData',yy,'ZData',zz,'Tag',ArrowTag};
		if newpatch(k)|newline(k),
			if newpatch(k),
				H(k) = patch(xyz{:});
			else,
				H(k) = line(xyz{:});
			end;
			if ~isempty(oldh), arrow_copyprops(oldh(k),H(k)); end;
		else,
			if ispatch(k), xyz={xyz{:},'CData',[]}; end;
			set(H(k),xyz{:});
		end;
	end;
	if ~isempty(oldh), delete(oldh(oldh~=H)); end;
%	% additional properties
	set(H,'Clipping','off');
	set(H,{'UserData'},num2cell(ud,2));
	if (length(extraprops)>0), set(H,extraprops{:}); end;
	% handle choosing arrow Start and/or Stop locations if unspecified
	[H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims);
	if ~isempty(errstr), error([upper(mfilename) ' got ' errstr]); end;
	% set the output
	if (nargout>0), h=H; end;
	% make sure the axis limits did not change
	if isempty(oldaxlims),
		ARROW_AXLIMITS = [];
	else,
		lims = get(oldaxlims(:,1),{'XLim','YLim','ZLim'})';
		lims = reshape(cat(2,lims{:}),6,size(lims,2));
		mask = arrow_is2DXY(oldaxlims(:,1));
		oldaxlims(mask,6:7) = lims(5:6,mask)';
		ARROW_AXLIMITS = oldaxlims(find(any(oldaxlims(:,2:7)'~=lims)),:);
		if ~isempty(ARROW_AXLIMITS),
			warning(arrow_warnlimits(ARROW_AXLIMITS,narrows));
		end;
	end;
else,
	% don't create the patch, just return the data
	h=x;
	yy=y;
	zz=z;
end;



function out = arrow_defcheck(in,def,prop)
% check if we got 'default' values
	out = in;
	if ~isstr(in), return; end;
	if size(in,1)==1 & strncmp(lower(in),'def',3),
		out = def;
	elseif ~isempty(prop),
		error([upper(mfilename) ' does not recognize ''' in(:)' ''' as a valid ''' prop ''' string.']);
	end;



function [H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims)
% handle choosing arrow Start and/or Stop locations if necessary
	errstr = '';
	if isempty(H)|isempty(ud)|isempty(x), return; end;
	% determine which (if any) need Start and/or Stop
	needStart = all(isnan(ud(:,1:3)'))';
	needStop  = all(isnan(ud(:,4:6)'))';
	mask = any(needStart|needStop);
	if ~any(mask), return; end;
	ud(~mask,:)=[]; ax(:,~mask)=[];
	x(:,~mask)=[]; y(:,~mask)=[]; z(:,~mask)=[];
	% make them invisible for the time being
	set(H,'Visible','off');
	% save the current axes and limits modes; set to manual for the time being
	oldAx  = gca;
	limModes=get(ax(:),{'XLimMode','YLimMode','ZLimMode'});
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},{'manual','manual','manual'});
	% loop over each arrow that requires attention
	jj = find(mask);
	for ii=1:length(jj),
		h = H(jj(ii));
		axes(ax(ii));
		% figure out correct call
		if needStart(ii), prop='Start'; else, prop='Stop'; end;
		[wasInterrupted,errstr] = arrow_click(needStart(ii)&needStop(ii),h,prop,ax(ii));
		% handle errors and control-C
		if wasInterrupted,
			delete(H(jj(ii:end)));
			H(jj(ii:end))=[];
			oldaxlims(jj(ii:end),:)=[];
			break;
		end;
	end;
	% restore the axes and limit modes
	axes(oldAx);
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},limModes);

function [wasInterrupted,errstr] = arrow_click(lockStart,H,prop,ax)
% handle the clicks for one arrow
	fig = get(ax,'Parent');
	% save some things
	oldFigProps = {'Pointer','WindowButtonMotionFcn','WindowButtonUpFcn'};
	oldFigValue = get(fig,oldFigProps);
	oldArrowProps = {'EraseMode'};
	oldArrowValue = get(H,oldArrowProps);
	set(H,'EraseMode','background'); %because 'xor' makes shaft invisible unless Width>1
	global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
	ARROW_CLICK_H=H; ARROW_CLICK_PROP=prop; ARROW_CLICK_AX=ax;
	ARROW_CLICK_USE_Z=~arrow_is2DXY(ax)|~arrow_planarkids(ax);
	set(fig,'Pointer','crosshair');
	% set up the WindowButtonMotion so we can see the arrow while moving around
	set(fig,'WindowButtonUpFcn','set(gcf,''WindowButtonUpFcn'','''')', ...
	        'WindowButtonMotionFcn','');
	if ~lockStart,
		set(H,'Visible','on');
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
	end;
	% wait for the button to be pressed
	[wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig);
	% if we wanted to click-drag, set the Start point
	if lockStart & ~wasInterrupted,
		pt = arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z);
		feval(mfilename,H,'Start',pt,'Stop',pt);
		set(H,'Visible','on');
		ARROW_CLICK_PROP='Stop';
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
		% wait for the mouse button to be released
		try
			waitfor(fig,'WindowButtonUpFcn','');
		catch
			errstr = lasterr;
			wasInterrupted = 1;
		end;
	end;
	if ~wasInterrupted, feval(mfilename,'callback','motion'); end;
	% restore some things
	set(gcf,oldFigProps,oldFigValue);
	set(H,oldArrowProps,oldArrowValue);

function arrow_callback(varargin)
% handle redrawing callbacks
	if nargin==0, return; end;
	str = varargin{1};
	if ~isstr(str), error([upper(mfilename) ' got an invalid Callback command.']); end;
	s = lower(str);
	if strcmp(s,'motion'),
		% motion callback
		global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
		feval(mfilename,ARROW_CLICK_H,ARROW_CLICK_PROP,arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z));
		drawnow;
	else,
		error([upper(mfilename) ' does not recognize ''' str(:).' ''' as a valid Callback option.']);
	end;

function out = arrow_point(ax,use_z)
% return the point on the given axes
	if nargin==0, ax=gca; end;
	if nargin<2, use_z=~arrow_is2DXY(ax)|~arrow_planarkids(ax); end;
	out = get(ax,'CurrentPoint');
	out = out(1,:);
	if ~use_z, out=out(1:2); end;

function [wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig)
% wait for button down ignoring object ButtonDownFcn's
	if nargin==0, fig=gcf; end;
	errstr = '';
	% save ButtonDownFcn values
	objs = findobj(fig);
	buttonDownFcns = get(objs,'ButtonDownFcn');
	mask=~strcmp(buttonDownFcns,''); objs=objs(mask); buttonDownFcns=buttonDownFcns(mask);
	set(objs,'ButtonDownFcn','');
	% save other figure values
	figProps = {'KeyPressFcn','WindowButtonDownFcn'};
	figValue = get(fig,figProps);
	% do the real work
	set(fig,'KeyPressFcn','set(gcf,''KeyPressFcn'','''',''WindowButtonDownFcn'','''');', ...
	        'WindowButtonDownFcn','set(gcf,''WindowButtonDownFcn'','''')');
	lasterr('');
	try
		waitfor(fig,'WindowButtonDownFcn','');
		wasInterrupted = 0;
	catch
		wasInterrupted = 1;
	end
	wasKeyPress = ~wasInterrupted & strcmp(get(fig,'KeyPressFcn'),'');
	if wasInterrupted, errstr=lasterr; end;
	% restore ButtonDownFcn and other figure values
	set(objs,'ButtonDownFcn',buttonDownFcns);
	set(fig,figProps,figValue);



function [out,is2D] = arrow_is2DXY(ax)
% check if axes are 2-D X-Y plots
	% may not work for modified camera angles, etc.
	out = logical(zeros(size(ax))); % 2-D X-Y plots
	is2D = out;                     % any 2-D plots
	views = get(ax(:),{'View'});
	views = cat(1,views{:});
	out(:) = abs(views(:,2))==90;
	is2D(:) = out(:) | all(rem(views',90)==0)';

function out = arrow_planarkids(ax)
% check if axes descendents all have empty ZData (lines,patches,surfaces)
	out = logical(ones(size(ax)));
	allkids = get(ax(:),{'Children'});
	for k=1:length(allkids),
		kids = get([findobj(allkids{k},'flat','Type','line')
		            findobj(allkids{k},'flat','Type','patch')
		            findobj(allkids{k},'flat','Type','surface')],{'ZData'});
		for j=1:length(kids),
			if ~isempty(kids{j}), out(k)=logical(0); break; end;
		end;
	end;



function arrow_fixlimits(axlimits)
% reset the axis limits as necessary
	if isempty(axlimits), disp([upper(mfilename) ' does not remember any axis limits to reset.']); end;
	for k=1:size(axlimits,1),
		if any(get(axlimits(k,1),'XLim')~=axlimits(k,2:3)), set(axlimits(k,1),'XLim',axlimits(k,2:3)); end;
		if any(get(axlimits(k,1),'YLim')~=axlimits(k,4:5)), set(axlimits(k,1),'YLim',axlimits(k,4:5)); end;
		if any(get(axlimits(k,1),'ZLim')~=axlimits(k,6:7)), set(axlimits(k,1),'ZLim',axlimits(k,6:7)); end;
	end;



function out = arrow_WarpToFill(notstretched,manualcamera,curax)
% check if we are in "WarpToFill" mode.
	out = strcmp(get(curax,'WarpToFill'),'on');
	% 'WarpToFill' is undocumented, so may need to replace this by
	% out = ~( any(notstretched) & any(manualcamera) );



function out = arrow_warnlimits(axlimits,narrows)
% create a warning message if we've changed the axis limits
	msg = '';
	switch (size(axlimits,1))
		case 1, msg='';
		case 2, msg='on two axes ';
		otherwise, msg='on several axes ';
	end;
	msg = [upper(mfilename) ' changed the axis limits ' msg ...
	       'when adding the arrow'];
	if (narrows>1), msg=[msg 's']; end;
	out = [msg '.' sprintf('\n') '         Call ' upper(mfilename) ...
	       ' FIXLIMITS to reset them now.'];



function arrow_copyprops(fm,to)
% copy line properties to patches
	props  = {'EraseMode','LineStyle','LineWidth','Marker','MarkerSize',...
	          'MarkerEdgeColor','MarkerFaceColor','ButtonDownFcn',      ...
	          'Clipping','DeleteFcn','BusyAction','HandleVisibility',   ...
	          'Selected','SelectionHighlight','Visible'};
	lineprops  = {'Color',    props{:}};
	patchprops = {'EdgeColor',props{:}};
	patch2props = {'FaceColor',patchprops{:}};
	fmpatch = strcmp(get(fm,'Type'),'patch');
	topatch = strcmp(get(to,'Type'),'patch');
	set(to( fmpatch& topatch),patch2props,get(fm( fmpatch& topatch),patch2props)); %p->p
	set(to(~fmpatch&~topatch),lineprops,  get(fm(~fmpatch&~topatch),lineprops  )); %l->l
	set(to( fmpatch&~topatch),lineprops,  get(fm( fmpatch&~topatch),patchprops )); %p->l
	set(to(~fmpatch& topatch),patchprops, get(fm(~fmpatch& topatch),lineprops)  ,'FaceColor','none'); %l->p



function arrow_props
% display further help info about ARROW properties
	c = sprintf('\n');
	disp([c ...
	'ARROW Properties:  Default values are given in [square brackets], and other' c ...
	'                   acceptable equivalent property names are in (parenthesis).' c c ...
	'  Start           The starting points. For N arrows,            B' c ...
	'                  this should be a Nx2 or Nx3 matrix.          /|\           ^' c ...
	'  Stop            The end points. For N arrows, this          /|||\          |' c ...
	'                  should be a Nx2 or Nx3 matrix.             //|||\\        L|' c ...
	'  Length          Length of the arrowhead (in pixels on     ///|||\\\       e|' c ...
	'                  screen, points on a page). [16] (Len)    ////|||\\\\      n|' c ...
	'  BaseAngle       Angle (degrees) of the base angle       /////|D|\\\\\     g|' c ...
	'                  ADE.  For a simple stick arrow, use    ////  |||  \\\\    t|' c ...
	'                  BaseAngle=TipAngle. [90] (Base)       ///    |||    \\\   h|' c ...
	'  TipAngle        Angle (degrees) of tip angle ABC.    //<----->||      \\   |' c ...
	'                  [16] (Tip)                          /   base |||        \  V' c ...
	'  Width           Width of the base in pixels.  Not  E   angle ||<-------->C' c ...
	'                  the ''LineWidth'' prop. [0] (Wid)            |||tipangle' c ...
	'  Page            If provided, non-empty, and not NaN,         |||' c ...
	'                  this causes ARROW to use hardcopy            |||' c ...
	'                  rather than onscreen proportions.             A' c ...
	'                  This is important if screen aspect        -->   <-- width' c ...
	'                  ratio and hardcopy aspect ratio are    ----CrossDir---->' c ...
	'                  vastly different. []' c...
	'  CrossDir        A vector giving the direction towards which the fletches' c ...
	'                  on the arrow should go.  [computed such that it is perpen-' c ...
	'                  dicular to both the arrow direction and the view direction' c ...
	'                  (i.e., as if it was pasted on a normal 2-D graph)]  (Note' c ...
	'                  that CrossDir is a vector.  Also note that if an axis is' c ...
	'                  plotted on a log scale, then the corresponding component' c ...
	'                  of CrossDir must also be set appropriately, i.e., to 1 for' c ...
	'                  no change in that direction, >1 for a positive change, >0' c ...
	'                  and <1 for negative change.)' c ...
	'  NormalDir       A vector normal to the fletch direction (CrossDir is then' c ...
	'                  computed by the vector cross product [Line]x[NormalDir]). []' c ...
	'                  (Note that NormalDir is a vector.  Unlike CrossDir,' c ...
	'                  NormalDir is used as is regardless of log-scaled axes.)' c ...
	'  Ends            Set which end has an arrowhead.  Valid values are ''none'',' c ...
	'                  ''stop'', ''start'', and ''both''. [''stop''] (End)' c...
	'  ObjectHandles   Vector of handles to previously-created arrows to be' c ...
	'                  updated or line objects to be converted to arrows.' c ...
	'                  [] (Object,Handle)' c ]);



function out = arrow_demo
 	% demo
	% create the data
	[x,y,z] = peaks;
	[ddd,out.iii]=max(z(:));
	out.axlim = [min(x(:)) max(x(:)) min(y(:)) max(y(:)) min(z(:)) max(z(:))];
	
	% modify it by inserting some NaN's
	[m,n] = size(z);
	m = floor(m/2);
	n = floor(n/2);
	z(1:m,1:n) = NaN*ones(m,n);
	
	% graph it
	clf('reset');
	out.hs=surf(x,y,z);
	out.x=x; out.y=y; out.z=z;
	xlabel('x'); ylabel('y');
			
function h = arrow_demo3(in)
	% set the view
	axlim = in.axlim;
	axis(axlim);
	zlabel('z');
	%set(in.hs,'FaceColor','interp');
	view(3); % view(viewmtx(-37.5,30,20));
	title(['Demo of the capabilities of the ARROW function in 3-D']);
	
	% Normal blue arrow
	h1 = feval(mfilename,[axlim(1) axlim(4) 4],[-.8 1.2 4], ...
	           'EdgeColor','b','FaceColor','b');
	
	% Normal white arrow, clipped by the surface
	h2 = feval(mfilename,axlim([1 4 6]),[0 2 4]);
	t=text(-2.4,2.7,7.7,'arrow clipped by surf');
	
	% Baseangle<90
	h3 = feval(mfilename,[3 .125 3.5],[1.375 0.125 3.5],30,50);
	t2=text(3.1,.125,3.5,'local maximum');
	
	% Baseangle<90, fill and edge colors different
	h4 = feval(mfilename,axlim(1:2:5)*.5,[0 0 0],36,60,25, ...
	           'EdgeColor','b','FaceColor','c');
	t3=text(axlim(1)*.5,axlim(3)*.5,axlim(5)*.5-.75,'origin');
	set(t3,'HorizontalAlignment','center');
	
	% Baseangle>90, black fill
	h5 = feval(mfilename,[-2.9 2.9 3],[-1.3 .4 3.2],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','k','LineWidth',2);
	
	% Baseangle>90, no fill
	h6 = feval(mfilename,[-2.9 2.9 1.3],[-1.3 .4 1.5],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','none','LineWidth',2);
	
	% Stick arrow
	h7 = feval(mfilename,[-1.6 -1.65 -6.5],[0 -1.65 -6.5],[],16,16);
	t4=text(-1.5,-1.65,-7.25,'global mininum');
	set(t4,'HorizontalAlignment','center');
	
	% Normal, black fill
	h8 = feval(mfilename,[-1.4 0 -7.2],[-1.4 0 -3],'FaceColor','k');
	t5=text(-1.5,0,-7.75,'local minimum');
	set(t5,'HorizontalAlignment','center');
	
	% Gray fill, crossdir specified, 'LineStyle' --
	h9 = feval(mfilename,[-3 2.2 -6],[-3 2.2 -.05],36,[],27,6,[],[0 -1 0], ...
	           'EdgeColor','k','FaceColor',.75*[1 1 1],'LineStyle','--');
	
	% a series of normal arrows, linearly spaced, crossdir specified
	h10y=(0:4)'/3;
	h10 = feval(mfilename,[-3*ones(size(h10y)) h10y -6.5*ones(size(h10y))], ...
	            [-3*ones(size(h10y)) h10y -.05*ones(size(h10y))], ...
	            12,[],[],[],[],[0 -1 0]);
	
	% a series of normal arrows, linearly spaced
	h11x=(1:.33:2.8)';
	h11 = feval(mfilename,[h11x -3*ones(size(h11x)) 6.5*ones(size(h11x))], ...
	            [h11x -3*ones(size(h11x)) -.05*ones(size(h11x))]);
	
	% series of magenta arrows, radially oriented, crossdir specified
	h12x=2; h12y=-3; h12z=axlim(5)/2; h12xr=1; h12zr=h12z; ir=.15;or=.81;
	h12t=(0:11)'/6*pi;
	h12 = feval(mfilename,                                           ...
	            [h12x+h12xr*cos(h12t)*ir h12y*ones(size(h12t))       ...
	             h12z+h12zr*sin(h12t)*ir],[h12x+h12xr*cos(h12t)*or   ...
	             h12y*ones(size(h12t)) h12z+h12zr*sin(h12t)*or],     ...
	            10,[],[],[],[],                                      ...
	            [-h12xr*sin(h12t) zeros(size(h12t)) h12zr*cos(h12t)],...
	            'FaceColor','none','EdgeColor','m');
	
	% series of normal arrows, tangentially oriented, crossdir specified
	or13=.91; h13t=(0:.5:12)'/6*pi;
	locs = [h12x+h12xr*cos(h13t)*or13 h12y*ones(size(h13t)) h12z+h12zr*sin(h13t)*or13];
	h13 = feval(mfilename,locs(1:end-1,:),locs(2:end,:),6);
	
	% arrow with no line ==> oriented downwards
	h14 = feval(mfilename,[3 3 .100001],[3 3 .1],30);
	t6=text(3,3,3.6,'no line'); set(t6,'HorizontalAlignment','center');
	
	% arrow with arrowheads at both ends
	h15 = feval(mfilename,[-.5 -3 -3],[1 -3 -3],'Ends','both','FaceColor','g', ...
	            'Length',20,'Width',3,'CrossDir',[0 0 1],'TipAngle',25);
	
	h=[h1;h2;h3;h4;h5;h6;h7;h8;h9;h10;h11;h12;h13;h14;h15];

function h = arrow_demo2(in)
	axlim = in.axlim;
	dolog = 1;
	if (dolog), set(in.hs,'YData',10.^get(in.hs,'YData')); end;
	shading('interp');
	view(2);
	title(['Demo of the capabilities of the ARROW function in 2-D']);
	hold on; [C,H]=contour(in.x,in.y,in.z,20,'-'); hold off;
	for k=H',
		set(k,'ZData',(axlim(6)+1)*ones(size(get(k,'XData'))),'Color','k');
		if (dolog), set(k,'YData',10.^get(k,'YData')); end;
	end;
	if (dolog), axis([axlim(1:2) 10.^axlim(3:4)]); set(gca,'YScale','log');
	else,       axis(axlim(1:4)); end;
	
	% Normal blue arrow
	start = [axlim(1) axlim(4) axlim(6)+2];
	stop  = [in.x(in.iii) in.y(in.iii) axlim(6)+2];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h1 = feval(mfilename,start,stop,'EdgeColor','b','FaceColor','b');
	
	% three arrows with varying fill, width, and baseangle
	start = [-3   -3   10; -3   -1.5 10; -1.5 -3   10];
	stop  = [-.03 -.03 10; -.03 -1.5 10; -1.5 -.03 10];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h2 = feval(mfilename,start,stop,24,[90;60;120],[],[0;0;4],'Ends',str2mat('both','stop','stop'));
	set(h2(2),'EdgeColor',[0 .35 0],'FaceColor',[0 .85 .85]);
	set(h2(3),'EdgeColor','r','FaceColor',[1 .5 1]);
	h=[h1;h2];

function out = trueornan(x)
if isempty(x),
	out=x;
else,
	out = isnan(x);
	out(~out) = x(~out);
end;


==> figures/matlab_files/create_basic_figure.m <==
function [figH]=create_basic_figure(w_fig,h_fig)

figH=figure;                            % Creates the figure and gets a handle
set(figH,'PaperUnits','centimeters');   % Set the units to centimeters
A4gapx=(21-w_fig)/2;                    % figure centered in the A4 paper (in x)
A4gapy=(30-h_fig)/2;                    % and in y...
set(figH,'PaperPosition',[A4gapx A4gapy w_fig h_fig]);  % here we position the fig in the middle of the A4 paper
set(figH,'Position',[400 100 w_fig*50 h_fig*50]);       % Resizes and reposition the fig (for visualization purposes only)
% To make sure that when matlab exports the figure it considers nor the 
% axes, but the figure, we create a new "hidden" axis, transparent and
% with white axes
axHempty=axes('position',[0 0 1 1],'color','none','XColor','w','YColor','w');
%set(figH, 'color', 'cyan');      % background color for fig
set(figH, 'color', 'white');
%set(figH, 'color',[1,0.75,0.793]); % pink
set(figH, 'InvertHardCopy', 'off'); % to keep the background colors when exporting

return

==> figures/matlab_files/new_figure_single_plot.m <==
function [figH,axH] = new_figure_single_plot(scalex,scaley,gap)
% Creates a figure with a 1:1 aspect ratio, the right width, and with a
% fake axis underneath (for correct export)
% Include the figure in LaTeX as \includegraphics{figure.eps}
% The function returns the handles for the figure and for the axes
% The optional arguments scalex and scaley can be used to change the size
% of the figure (0.x means x% of the width)
%
% The book width (\textwidth) is 369 pt = 369/28.4 cm = 12.9930 cm

w=12.9930;
if nargin==0 % square
    w_fig=1.0*w;                        % width of the figure
    h_fig=1.0*w;                        % height of the figure
    gap=1;                              % 1cm gap (enugh to get the number in the axes right)
else %scaled
    w_fig=scalex*w;
    h_fig=scaley*w;
end
[figH]=create_basic_figure(w_fig,h_fig);   % creates the figure
h_subfig=h_fig-gap;         % heigh of each figure
w_subfig=w_fig-gap;       
w = (w_subfig-0.25*gap)/w_fig;      % height and width of each subfigure
h = (h_subfig-0.25*gap)/h_fig;      % the gap on the upper right corner is 0.25*gap
x1 = gap/w_fig;                     % lower left corner of figure
y1 = gap/h_fig;             
axH= axes('position',[x1 y1 w h],'XColor','k','FontName','Times','YColor','k','FontSize',9);
% Made sure to use 'Times' and 9 to get the same font as the LaTeX.

==> figures/matlab_files/plot_AMC_OPTvsPloss.m <==
function plot_AMC_OPTvsPloss
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/th_AMC_optvsPloss.mat 


% plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(2,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss1(1,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(2,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(3,1:19),'-b','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss2(1,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(2,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(3,1:19),'-.k','MarkerFace','w','LineWidth',1.1)
% 
% 
% 
% plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'^r',SNR(2:4:19),throughput_AMC_opt(2,2:4:19),'vr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
% plot(SNR(3:4:19),throughput_AMC_ploss1(1,3:4:19),'^b',SNR(3:4:19),throughput_AMC_ploss1(2,3:4:19),'vb',SNR(3:4:19),throughput_AMC_ploss1(3,3:4:19),'sb','MarkerFace','w','LineWidth',1.1)
% plot(SNR(4:4:19),throughput_AMC_ploss2(1,4:4:19),'^k',SNR(4:4:19),throughput_AMC_ploss2(2,4:4:19),'vk',SNR(4:4:19),throughput_AMC_ploss2(3,4:4:19),'sk','MarkerFace','w','LineWidth',1.1)

plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_AMC_ploss1(1,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(3,1:19),'-b','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_AMC_ploss2(1,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(3,1:19),'-.k','MarkerFace','w','LineWidth',1.1)



plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'sr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'^r','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),throughput_AMC_ploss1(1,3:4:19),'sb',SNR(3:4:19),throughput_AMC_ploss1(3,3:4:19),'^b','MarkerFace','w','LineWidth',1.1)
plot(SNR(4:4:19),throughput_AMC_ploss2(1,4:4:19),'sk',SNR(4:4:19),throughput_AMC_ploss2(3,4:4:19),'^k','MarkerFace','w','LineWidth',1.1)


% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('OPT','Ploss1XX','Ploss2XX','G=0.5','G=4','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../AMC_OPTvsPloss';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_AMC_IID_multi.m <==
function plot_HARQ_AMC_IID_multi
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/multipacket_disc.mat 

plot(SNR(1:19),th_multi_pakcket(1:19),'-k','MarkerFace','w','LineWidth',1.1)
hold on 
load ./fichiermat/TH_AMC_SLOW_gaussian.mat 
load ./fichiermat/TH_Multi_IID_gaussian.mat

plot(SNR(1:19),throughput_AMC(1:19),'-r',SNR(1:19),th_IR(1:19),'-b',SNR(1:19),th_CC(1:19),'-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),th_multi_pakcket(3:4:19),'sk','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC-HARQ-IR','AMC-HARQ-RR','AMC','Multi-packets','location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_AMC_IID_multi';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_AMC_IID_thr.m <==
function plot_HARQ_AMC_IID_thr
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
 box on
% plot(-10,-10,'--dr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-m','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'ob','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/IIDIR.mat
 %length(SNR_opt)
    for j=1:19
            x_IR(:,j)=10*log10(snr_opt_IR{j}(2:5));
    end
    load ./fichiermat/IIDCC.mat
 %length(SNR_opt)
    for j=1:19
            x_cc(:,j)=10*log10(snr_opt_CC{j}(2:5));
    end

load ./fichiermat/TH_AMC_SLOW.mat
 %length(snr_opt)
    for j=1:4
            x_amc(j,:)=10*log10(Thresholds_AMC(j+1)*ones(1,19));
    end
plot(SNR(1:19),x_amc(1,:),'--r',SNR(1:19),x_amc(2,:),'--r',SNR(1:19),x_amc(3,:),'--r',SNR(1:19),x_amc(4,:)...
    ,'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_cc(1,:),'-m',SNR(1:19),x_cc(2,:),'-m',SNR(1:19),x_cc(3,:),'-m',SNR(1:19),x_cc(4,:),...
    '-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_IR(1,:),'-.b',SNR(1:19),x_IR(2,:),'-.b',SNR(1:19),x_IR(3,:),'-.b',SNR(1:19),x_IR(4,:),...
    '-.b','MarkerFace','w','LineWidth',1.1)



plot(SNR(2:4:19),x_amc(1,2:4:19),'^r',SNR(2:4:19),x_amc(2,2:4:19),'sr',SNR(2:4:19),x_amc(3,2:4:19),'vr',SNR(2:4:19),x_amc(4,2:4:19)...
    ,'or','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),x_cc(1,3:4:19),'^m',SNR(3:4:19),x_cc(2,3:4:19),'sm',SNR(3:4:19),x_cc(3,3:4:19),'vm',SNR(3:4:19),x_cc(4,3:4:19),...
    'om','MarkerFace','w','LineWidth',1.1)
plot(SNR(4:4:19),x_IR(1,4:4:19),'^b',SNR(4:4:19),x_IR(2,4:4:19),'sb',SNR(4:4:19),x_IR(3,4:4:19),'vb',SNR(4:4:19),x_IR(4,4:4:19),...
    'ob','MarkerFace','w','LineWidth',1.1)



hl=legend('AMC','AMC-HARQ-IR','AMC-HARQ-RR','gamma2','gamma3','gamma4','gamma5','Location','northeast');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 15])
grid
name='../HARQ_AMC_IID_thr';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_AMC_IID_thr_g05.m <==
function plot_HARQ_AMC_IID_thr_g05
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
 box on
% plot(-10,-10,'--dr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'ob','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/IIDIR_gaussian_g05.mat
 %length(SNR_opt)
    for j=1:19
            x_IR(:,j)=10*log10(snr_opt_IR1{j}(2:5));
    end
    SNR(1:19)
    x_IR
    load ./fichiermat/IIDCC_gaussian.mat
 %length(SNR_opt)
    for j=1:19
            x_cc(:,j)=10*log10( snr_opt_CC1{j}(2:5));
    end
x_cc;
load ./fichiermat/TH_AMC_SLOW_gaussian.mat
 %length(snr_opt)
    for j=1:4
            x_amc(j,:)=10*log10(Thresholds_AMC(4,j+1)*ones(1,19));
    end
plot(SNR(1:19),x_amc(1,:),'--r',SNR(1:19),x_amc(2,:),'--r',SNR(1:19),x_amc(3,:),'--r',SNR(1:19),x_amc(4,:)...
    ,'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_cc(1,:),'-k',SNR(1:19),x_cc(2,:),'-k',SNR(1:19),x_cc(3,:),'-k',SNR(1:19),x_cc(4,:),...
    '-k','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_IR(1,:),'-.b',SNR(1:19),x_IR(2,:),'-.b',SNR(1:19),x_IR(3,:),'-.b',SNR(1:19),x_IR(4,:),...
    '-.b','MarkerFace','w','LineWidth',1.1)



plot(SNR(2:4:19),x_amc(1,2:4:19),'^r',SNR(2:4:19),x_amc(2,2:4:19),'sr',SNR(2:4:19),x_amc(3,2:4:19),'vr',SNR(2:4:19),x_amc(4,2:4:19)...
    ,'or','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),x_cc(1,3:4:19),'^k',SNR(3:4:19),x_cc(2,3:4:19),'sk',SNR(3:4:19),x_cc(3,3:4:19),'vk',SNR(3:4:19),x_cc(4,3:4:19),...
    'ok','MarkerFace','w','LineWidth',1.1)
plot(SNR(4:4:19),x_IR(1,4:4:19),'^b',SNR(4:4:19),x_IR(2,4:4:19),'sb',SNR(4:4:19),x_IR(3,4:4:19),'vb',SNR(4:4:19),x_IR(4,4:4:19),...
    'ob','MarkerFace','w','LineWidth',1.1)

plot(-2.2,0,'ok',1.2,0,'ok',3.8,0,'ok',5.7,0,'ok','MarkerFace','k','LineWidth',1.1)
plot(21,0,'ok','MarkerFace','w','LineWidth',1.1)

%rectangle('Position',[-4 4.5 1 3],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        %arrow([12 10^(-1.7)],[10 10^(-1.7)],10,'BaseAngle',60);
        text(28,7.5,'gamma2');

%rectangle('Position',[-4 9 1 3],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        %arrow([12 10^(-1.7)],[10 10^(-1.7)],10,'BaseAngle',60);
        text(28,12.5,'gamma3');
 %rectangle('Position',[-4 13 1 3],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        %arrow([12 10^(-1.7)],[10 10^(-1.7)],10,'BaseAngle',60);
        text(28,15.5,'gamma4');       
% rectangle('Position',[-4 16.5 1 3],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        %arrow([12 10^(-1.7)],[10 10^(-1.7)],10,'BaseAngle',60);
        text(28,18.5,'gamma5');       
        
        
hl=legend('AMC','AMC-HARQ-IR','AMC-HARQ-RR','Location','southeast');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 20])
grid
name='../HARQ_AMC_IID_thr_g05';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_AMC_IID_thr_g4.m <==
function plot_HARQ_AMC_IID_thr_g4
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
 box on
% plot(-10,-10,'--dr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'ob','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/IIDIR_gaussian_g4.mat
 %length(SNR_opt)
    for j=1:19
            x_IR(:,j)=10*log10(snr_opt_IR3{j}(2:5));
    end
    SNR(1:19)
    x_IR
    load ./fichiermat/IIDCC_gaussian.mat
 %length(SNR_opt)
    for j=1:19
            x_cc(:,j)=10*log10( snr_opt_CC3{j}(2:5));
    end
x_cc;
load ./fichiermat/TH_AMC_SLOW_gaussian.mat
 %length(snr_opt)
    for j=1:4
            x_amc(j,:)=10*log10(Thresholds_AMC(2,j+1)*ones(1,19));
    end
plot(SNR(1:19),x_amc(1,:),'--r',SNR(1:19),x_amc(2,:),'--r',SNR(1:19),x_amc(3,:),'--r',SNR(1:19),x_amc(4,:)...
    ,'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_cc(1,:),'-k',SNR(1:19),x_cc(2,:),'-k',SNR(1:19),x_cc(3,:),'-k',SNR(1:19),x_cc(4,:),...
    '-k','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_IR(1,:),'-.b',SNR(1:19),x_IR(2,:),'-.b',SNR(1:19),x_IR(3,:),'-.b',SNR(1:19),x_IR(4,:),...
    '-.b','MarkerFace','w','LineWidth',1.1)



plot(SNR(4:4:19),x_amc(1,4:4:19),'^r',SNR(4:4:19),x_amc(2,4:4:19),'sr',SNR(4:4:19),x_amc(3,4:4:19),'vr',SNR(4:4:19),x_amc(4,4:4:19)...
    ,'or','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),x_cc(1,3:4:19),'^k',SNR(3:4:19),x_cc(2,3:4:19),'sk',SNR(3:4:19),x_cc(3,3:4:19),'vk',SNR(3:4:19),x_cc(4,3:4:19),...
    'ok','MarkerFace','w','LineWidth',1.1)
 plot(SNR(2:4:19),x_IR(1,2:4:19),'^b',SNR(2:4:19),x_IR(2,2:4:19),'sb',SNR(2:4:19),x_IR(3,2:4:19),'vb',SNR(2:4:19),x_IR(4,2:4:19),...
    'ob','MarkerFace','w','LineWidth',1.1)
plot(-3,0,'ok',-1,0,'ok',1,0,'ok','MarkerFace','k','LineWidth',1.1)
plot(9,0,'ok','MarkerFace','w','LineWidth',1.1)
 text(28,5,'gamma2');
 text(28,8,'gamma3');
 text(28,11,'gamma4');
 text(28,13.5,'gamma5');
   


hl=legend('AMC','AMC-HARQ-IR','AMC-HARQ-RR','Location','southeast');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 15])
grid
name='../HARQ_AMC_IID_thr_g4';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_AMC_SLOW_multi.m <==
function plot_HARQ_AMC_SLOW_multi
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)

load ./fichiermat/TH_AMC_SLOW_gaussian.mat
 load ./fichiermat/multipacket_SLOW_gaussian_g05.mat
 thg05=th;
 load ./fichiermat/multipacket_SLOW_gaussian_g1.mat
 thg1=th;
 %load ./fichiermat/multipacket_SLOW_gaussian_g4.mat
 thg4=thg05;

plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(3,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),thg4(1:19),'-b',SNR(1:19),thg1(1:19),'-b',SNR(1:19),thg05(1:19),'-b','MarkerFace','w','LineWidth',1.1)

plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(3,2:4:19),'vr',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),thg4(3:4:19),'^b',SNR(3:4:19),thg1(3:4:19),'vb',SNR(3:4:19),thg05(3:4:19),'sb','MarkerFace','w','LineWidth',1.1)



hl=legend('AMC','Multi-packet','g=0.5','g=1','g=4','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_AMC_SLOW_multi';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_CC_perfCsi_imperfDec.m <==
function plot_HARQ_CC_perfCsi_imperfDec
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'-^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-or','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-sr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on

load ./fichiermat/TH_CC_imp.mat 
load ./fichiermat/TH_AMC_impDec.mat
plot(SNR(1:19),th_HARQ(1:19),'-b',SNR(1:19),th_HARQ2(1:19),'-b',SNR(1:19),th_amc(1:19),'-r',...
    SNR(1:19),th_amc2(1:19),'-r','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),th_HARQ(2:4:19),'^b',SNR(3:4:19),th_HARQ2(3:4:19),'vb',SNR(3:4:19),th_amc(3:4:19),'or',...
    SNR(2:4:19),th_amc2(2:4:19),'sr','MarkerFace','w','LineWidth',1.1)


hl=legend('HARQX','HARQXX','AMCX','AMCXX','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
axis([-5 30 0 4])
grid
name='../HARQ_CC_perfCsi_imperfDec';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_CC_perfCsi_imperfDec_thr.m <==
function plot_HARQ_CC_perfCsi_imperfDec_thr
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
 box on
% plot(-10,-10,'--dr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--sr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--vr','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--or','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'--^r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-ob','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-vb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-db','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on

load ./fichiermat/TH_AMC_impDec.mat
for i=1:19 %length(SNR_opt)
    for j=1:5
            x_amc(j,i)=10*log10(SNR_opt{i}(j));
    end
    
end
load ./fichiermat/TH_CC_imp.mat
for i=1:19 %length(snr_opt)
    for j=1:5
            x_cc(j,i)=10*log10(snr_opt{i}(j));
    end
end
plot(SNR(1:19),x_amc(1,:),'--r',SNR(1:19),x_amc(2,:),'--r',SNR(1:19),x_amc(3,:),'--r',SNR(1:19),x_amc(4,:)...
    ,'--r',SNR(1:19),x_amc(5,:),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),x_cc(1,:),'-b',SNR(1:19),x_cc(2,:),'-b',SNR(1:19),x_cc(3,:),'-b',SNR(1:19),x_cc(4,:),...
    '-b',SNR(1:19),x_cc(5,:),'-b','MarkerFace','w','LineWidth',1.1)


plot(SNR(2:4:19),x_amc(1,2:4:19),'dr',SNR(2:4:19),x_amc(2,2:4:19),'sr',SNR(2:4:19),x_amc(3,2:4:19),'vr',SNR(2:4:19),x_amc(4,2:4:19)...
    ,'or',SNR(2:4:19),x_amc(5,2:4:19),'^r','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),x_cc(1,3:4:19),'^b',SNR(3:4:19),x_cc(2,3:4:19),'ob',SNR(3:4:19),x_cc(3,3:4:19),'sb',SNR(3:4:19),x_cc(4,3:4:19),...
    'vb',SNR(3:4:19),x_cc(5,3:4:19),'db','MarkerFace','w','LineWidth',1.1)


hl=legend('g2-amc','g3-amc','g4-amc','g5-amc','g1-harq','g2-harq','g3-harq','g4-harq','g5-harq','Location','southeast');
set(hl,'FontSize',12);
xlabel('xlabel');
axis([-5 30 -15 15])
grid
name='../HARQ_CC_perfCsi_imperfDec_thr';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_IID_AMC_HARQ.m <==
function plot_HARQ_IID_AMC_HARQ
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'-^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-vm','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-or','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW.mat 
load ./fichiermat/IIDIR.mat
load ./fichiermat/IIDCC.mat

plot(SNR(1:19),throughput_AMC(1:19),'-r',SNR(1:19),th_IR(1:19),'-b',SNR(1:19),th_CC(1:19),'-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC-HARQ-IR','AMC-HARQ-RR','AMC','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_IID_AMC_HARQ';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_IR_AMC_IID.m <==
function plot_HARQ_IR_AMC_IID
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW_gaussian.mat 
load ./fichiermat/IIDIR_gaussian_g05.mat
load ./fichiermat/IIDIR_gaussian_g1.mat
load ./fichiermat/IIDIR_gaussian_g4.mat
load ./fichiermat/IIDIR_gaussian_Conv.mat
load ./fichiermat/IIDIR_AMC_thresold.mat
%load ./fichiermat/IIDIR_gaussian_g4.mat
plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)

plot(SNR(1:19),th_IR3(1:19),'-b',SNR(1:19),th_IR1(1:19),'-b','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),IR_th_AMC_05(1:19),'-.k',SNR(1:19),IR_th_AMC_4(1:19),'-.k','MarkerFace','w','LineWidth',1.1)

%plot(SNR(1:19),th_IR_onv4(1:19),'-.k',SNR(1:19),th_IR_onv1(1:19),'-.k',SNR(1:19),th_IR_onv05(1:19),'-.k','MarkerFace','w','LineWidth',1.1)

plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),IR_th_AMC_4(3:4:19),'^k',SNR(3:4:19),IR_th_AMC_05(3:4:19),'sk','MarkerFace','w','LineWidth',1.1)

plot(SNR(4:4:19),th_IR3(4:4:19),'^b',SNR(4:4:19),th_IR1(4:4:19),'sb','MarkerFace','w','LineWidth',1.1)
plot(2,0,'^k',11,0,'sk','MarkerFace','w','LineWidth',1.1)
plot(8,0,'^k',19,0,'sk','MarkerFace','k','LineWidth',1.1)


hl=legend('AMC','HARQ-IR-opt','HARQ-IR-amc','G=0.5','G=4','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_IR_AMC_IID';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_IR_AMC_Slow.m <==
function plot_HARQ_IR_AMC_Slow
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW_gaussian.mat 
load ./fichiermat/TH_IR_SLOW_gaussian.mat
th_IR1=throughput_IR(2,:);
th_IR2=throughput_IR(3,:);
th_IR3=throughput_IR(4,:);
load ./fichiermat/TH_IRHARQ_SLOW_Optimal.mat
load ./fichiermat/TH_IR_SLOW_gaussian_with_constraint.mat
th_IR22=throughput_IR(3,:);
th_IR33=throughput_IR(4,:);

%load ./fichiermat/Slow_IR_gaussian_Conv.mat


% plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(3,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),th_IR1(1:19),'-.k',SNR(1:19),th_IR2(1:19),'-.k',SNR(1:19),th_IR3(1:19),'-.k','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_IR_opt_g05(1:19),'-b',SNR(1:19),throughput_IR_opt_g1(1:19),'-b',SNR(1:19),throughput_IR_opt_g4(1:19),'-b','MarkerFace','w','LineWidth',1.1)
% plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(3,2:4:19),'vr',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
% plot(SNR(4:4:19),th_IR1(4:4:19),'^k',SNR(4:4:19),th_IR2(4:4:19),'vk',SNR(4:4:19),th_IR3(4:4:19),'sk','MarkerFace','w','LineWidth',1.1)
% plot(SNR(5:4:19),throughput_IR_opt_g05(5:4:19),'sb',SNR(5:4:19),throughput_IR_opt_g1(5:4:19),'vb',SNR(5:4:19),throughput_IR_opt_g4(5:4:19),'^b','MarkerFace','w','LineWidth',1.1)
% %plot(SNR(3:4:19),th_IR_onv4(3:4:19),'^k',SNR(3:4:19),th_IR_onv1(3:4:19),'vk',SNR(3:4:19),th_IR_onv05(3:4:19),'sk','MarkerFace','w','LineWidth',1.1)
% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),th_IR_onv4(1:19),'-.k',SNR(1:19),th_IR_onv1(1:19),'-.k',SNR(1:19),th_IR_onv05(1:19),'-.k','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),th_IR1(1:19),'-.k',SNR(1:19),th_IR33(1:19),'-.k','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_IR_opt_g05(1:19),'-b',SNR(1:19),throughput_IR_opt_g4(1:19),'-b','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_IR_AMC_g05(1:19),'-.k',SNR(1:19),throughput_IR_AMC_g4(1:19),'-.k','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
plot(SNR(4:4:19),throughput_IR_AMC_g4(4:4:19),'^k',SNR(4:4:19),throughput_IR_AMC_g05(4:4:19),'sk','MarkerFace','w','LineWidth',1.1)
plot(SNR(5:4:19),throughput_IR_opt_g05(5:4:19),'sb',SNR(5:4:19),throughput_IR_opt_g4(5:4:19),'^b','MarkerFace','w','LineWidth',1.1)



hl=legend('AMC','HARQ-IR-opt','HARQ-IR-AMC','G=0.5','G=4','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_IR_AMC_SLOW';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_IR_IID_AMC_multi.m <==
function plot_HARQ_IID_AMC_multi
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)

load ./fichiermat/TH_AMC_SLOW_gaussian.mat
%load ./fichiermat/TH_Mullti_IID_gaussian.mat
load ./fichiermat/TH_IR_IID_gaussian2.mat
plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_IR(2,1:19),'-b',SNR(1:19),throughput_IR(4,1:19),'-b','MarkerFace','w','LineWidth',1.1)

plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),throughput_IR(2,3:4:19),'^b',SNR(3:4:19),throughput_IR(4,3:4:19),'sb','MarkerFace','w','LineWidth',1.1)



hl=legend('AMC','AMC-HARQ-VL','G=0.5','G=4','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_AMC_IID_multi';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_IR_packet_droping.m <==
function plot_HARQ_packet_droping
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-.k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/th_AMC_optvsPloss.mat 
load ./fichiermat/packet_droping_HARQIR.mat 
load ./fichiermat/TH_Mullti_IID_gaussian.mat
% plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(2,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss1(1,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(2,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(3,1:19),'-b','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss2(1,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(2,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(3,1:19),'-.k','MarkerFace','w','LineWidth',1.1)
% 
% 
% 
% plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'^r',SNR(2:4:19),throughput_AMC_opt(2,2:4:19),'vr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
% plot(SNR(3:4:19),throughput_AMC_ploss1(1,3:4:19),'^b',SNR(3:4:19),throughput_AMC_ploss1(2,3:4:19),'vb',SNR(3:4:19),throughput_AMC_ploss1(3,3:4:19),'sb','MarkerFace','w','LineWidth',1.1)
% plot(SNR(4:4:19),throughput_AMC_ploss2(1,4:4:19),'^k',SNR(4:4:19),throughput_AMC_ploss2(2,4:4:19),'vk',SNR(4:4:19),throughput_AMC_ploss2(3,4:4:19),'sk','MarkerFace','w','LineWidth',1.1)

plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),th_pkt_drop(1,1:19),'-.k',SNR(1:19),th_pkt_drop(2,1:19),'-.k','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_IR(2,1:19),'-b',SNR(1:19),throughput_IR(4,1:19),'-b','MarkerFace','w','LineWidth',1.1)



plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'sr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'^r','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),th_pkt_drop(1,3:4:19),'sk',SNR(3:4:19),th_pkt_drop(2,3:4:19),'^k','MarkerFace','w','LineWidth',1.1)
plot(SNR(4:4:19),throughput_IR(2,4:4:19),'^b',SNR(4:4:19),throughput_IR(4,4:4:19),'sb','MarkerFace','w','LineWidth',1.1)


% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC','HARQ-packet-drop','HARQ-VL','G=0.5','G=4','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_IR_packet_droping';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_RR_AMC_IID.m <==
function plot_HARQ_RR_AMC_IID
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW_gaussian.mat 
load ./fichiermat/IIDCC_gaussian.mat
load ./fichiermat/IIDCC_gaussian_Conv.mat
load ./fichiermat/IIDCC_AMC_thresold.mat

plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)


plot(SNR(1:19),th_CC1(1:19),'-b',SNR(1:19),th_CC3(1:19),'-b','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),CC_th_AMC_05(1:19),'-m',SNR(1:19),CC_th_AMC_4(1:19),'-m','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),th_CC_onv4(1:19),'-.k',SNR(1:19),th_CC_onv1(1:19),'-.k',SNR(1:19),th_CC_onv05(1:19),'-.k','MarkerFace','w','LineWidth',1.1)

plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),th_CC3(3:4:19),'^b',SNR(3:4:19),th_CC1(3:4:19),'sb','MarkerFace','w','LineWidth',1.1)
plot(3,0,'^k','MarkerFace','k','LineWidth',1.1)
plot(6,0,'sk','MarkerFace','k','LineWidth',1.1)
%plot(SNR(4:4:19),th_CC_onv4(4:4:19),'^k',SNR(4:4:19),th_CC_onv1(4:4:19),'vk',SNR(4:4:19),th_CC_onv05(4:4:19),'sk','MarkerFace','w','LineWidth',1.1)

% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC','AMC-HARQ-RR','G=0.5','G=4','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_RR_AMC_IID';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_RR_AMC_Slow.m <==
function plot_HARQ_RR_AMC_Slow
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sb','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW_gaussian.mat 
load ./fichiermat/TH_CC_SLOW_gaussian.mat

load ./fichiermat/Slow_CC_gaussian_Conv.mat
th_CC1=throughput_CC(2,:);
th_CC2=throughput_CC(3,:);
th_CC3=throughput_CC(4,:);
load ./fichiermat/TH_CC_SLOW_AMC_threshold.mat
th_CC1AMC=throughput_CC(2,:);
th_CC2AMC=throughput_CC(3,:);
th_CC3AMC=throughput_CC(4,:);

% plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(3,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),th_CC1(1:19),'-b',SNR(1:19),th_CC2(1:19),'-b',SNR(1:19),th_CC3(1:19),'-b','MarkerFace','w','LineWidth',1.1)
% plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(3,2:4:19),'vr',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
% plot(SNR(3:4:19),th_CC1(3:4:19),'^b',SNR(3:4:19),th_CC2(3:4:19),'vb',SNR(3:4:19),th_CC3(3:4:19),'sb','MarkerFace','w','LineWidth',1.1)
% %plot(SNR(4:4:19),th_CC_onv4(4:4:19),'^k',SNR(4:4:19),th_CC_onv1(4:4:19),'vk',SNR(4:4:19),th_CC_onv05(4:4:19),'sk','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),th_CC_onv4(1:19),'-.k',SNR(1:19),th_CC_onv1(1:19),'-.k',SNR(1:19),th_CC_onv05(1:19),'-.k','MarkerFace','w','LineWidth',1.1)
% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),throughput_AMC(2,1:19),'--r',SNR(1:19),throughput_AMC(4,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),th_CC1(1:19),'-b',SNR(1:19),th_CC3(1:19),'-b','MarkerFace','w','LineWidth',1.1)
%plot(SNR(1:19),th_CC1AMC(1:19),'-m',SNR(1:19),th_CC3AMC(1:19),'-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),throughput_AMC(2,2:4:19),'^r',SNR(2:4:19),throughput_AMC(4,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),th_CC1(3:4:19),'^b',SNR(3:4:19),th_CC3(3:4:19),'sb','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC','HARQ-RR-xxx','G=0.5','G=4','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_RR_AMC_SLOW';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_RR_packet_droping.m <==
function plot_HARQ_RR_packet_droping
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'^k','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/th_AMC_optvsPloss.mat 
load ./fichiermat/packet_droping_HARQRR.mat 

% plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(2,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss1(1,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(2,1:19),'-b',SNR(1:19),throughput_AMC_ploss1(3,1:19),'-b','MarkerFace','w','LineWidth',1.1)
% plot(SNR(1:19),throughput_AMC_ploss2(1,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(2,1:19),'-.k',SNR(1:19),throughput_AMC_ploss2(3,1:19),'-.k','MarkerFace','w','LineWidth',1.1)
% 
% 
% 
% plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'^r',SNR(2:4:19),throughput_AMC_opt(2,2:4:19),'vr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'sr','MarkerFace','w','LineWidth',1.1)
% plot(SNR(3:4:19),throughput_AMC_ploss1(1,3:4:19),'^b',SNR(3:4:19),throughput_AMC_ploss1(2,3:4:19),'vb',SNR(3:4:19),throughput_AMC_ploss1(3,3:4:19),'sb','MarkerFace','w','LineWidth',1.1)
% plot(SNR(4:4:19),throughput_AMC_ploss2(1,4:4:19),'^k',SNR(4:4:19),throughput_AMC_ploss2(2,4:4:19),'vk',SNR(4:4:19),throughput_AMC_ploss2(3,4:4:19),'sk','MarkerFace','w','LineWidth',1.1)

plot(SNR(1:19),throughput_AMC_opt(1,1:19),'--r',SNR(1:19),throughput_AMC_opt(3,1:19),'--r','MarkerFace','w','LineWidth',1.1)
plot(SNR(1:19),th_pkt_drop(1,1:19),'-b',SNR(1:19),th_pkt_drop(2,1:19),'-b','MarkerFace','w','LineWidth',1.1)



plot(SNR(2:4:19),throughput_AMC_opt(1,2:4:19),'sr',SNR(2:4:19),throughput_AMC_opt(3,2:4:19),'^r','MarkerFace','w','LineWidth',1.1)
plot(SNR(3:4:19),th_pkt_drop(1,3:4:19),'sb',SNR(3:4:19),th_pkt_drop(2,3:4:19),'^b','MarkerFace','w','LineWidth',1.1)


% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC','HARQ-packet-drop','G=0.5','G=4','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_RR_packet_droping';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_Slow_AMC_HARQ.m <==
function plot_HARQ_Slow_AMC_HARQ
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
plot(-10,-10,'-^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-vm','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-or','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)


load ./fichiermat/TH_AMC_SLOW.mat 
load ./fichiermat/TH_CC_SLOW.mat 
load ./fichiermat/TH_IR_SLOW.mat 


plot(SNR(1:19),throughput_AMC(1:19),'-r',SNR(1:19),throughput_IR(1:19),'-b',SNR(1:19),throughput_CC(1:19),'-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),throughput_IR(2:4:19),'^b',SNR(3:4:19),throughput_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC-HARQ-IR','AMC-HARQ-RR','AMC','Location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_SLOW_AMC_HARQ';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_HARQ_Slow_AMC_multi.m <==
function plot_HARQ_Slow_AMC_multi
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on

plot(-10,-10,'-^b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-vm','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-or','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-sk','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on 
load ./fichiermat/multipacket_SLOW.mat 

plot(SNR(1:19),th(1:19),'-k','MarkerFace','w','LineWidth',1.1)

load ./fichiermat/TH_AMC_SLOW.mat 
load ./fichiermat/TH_CC_SLOW.mat 
load ./fichiermat/TH_IR_SLOW.mat 


plot(SNR(1:19),throughput_AMC(1:19),'-r',SNR(1:19),throughput_IR(1:19),'-b',SNR(1:19),throughput_CC(1:19),'-m','MarkerFace','w','LineWidth',1.1)
plot(SNR(2:4:19),throughput_IR(2:4:19),'^b',SNR(3:4:19),throughput_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)

plot(SNR(3:4:19),th(3:4:19),'sk','MarkerFace','w','LineWidth',1.1)


hl=legend('AMC-HARQ-IR','AMC-HARQ-RR','AMC','Multi-packets','location','northwest');
set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([-5 30 0 4])
grid
name='../HARQ_slow_AMC_multi';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> figures/matlab_files/plot_th_compare_Slow.m <==
function plot_th_compare_Slow
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on

plot(-10,-10,'--r','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
plot(-10,-10,'-b','linewidth',1.1,'markerfacecolor','w','MarkerSize',7)
hold on
% plot(12.4,2.979,'ok','MarkerFace','k','LineWidth',1.1)
% plot(12.2,2.98,'ok','MarkerFace','k','LineWidth',1.1)


load ./fichiermat/compare_th_slow.mat 
L=length(x_db)
fill([x_db(1:67) x_db(67)],[TH_HARQ(1,1:67) 0],[1 1 1]*0.8);
fill([x_db(84) x_db(84:98) x_db(98)],[0 TH_HARQ(1,84:98) 0],[1 1 1]*0.8);
fill([x_db(141) x_db(141:173) x_db(173)],[0 TH_HARQ(1,141:173) 0],[1 1 1]*0.8);

plot(x_db,TH_HARQ(1,:),'--r',x_db,TH_HARQ(2,:),'-b','MarkerFace','w','LineWidth',1.1)
% plot(x_db(10:50:L),TH_HARQ(1,10:50:L),'^r',x_db(25:50:L),TH_HARQ(2,25:50:L),'^b','MarkerFace','w','LineWidth',1.1)

plot(x_db(120:L),TH_AMC(1,120:L),'--r',x_db(140:L),TH_AMC(2,140:L),'-b','MarkerFace','w','LineWidth',1.1)

% plot(x_db(120:30:L),TH_AMC(1,120:30:L),'or',x_db(140:30:L),TH_AMC(2,140:30:L),'ob','MarkerFace','w','LineWidth',1.1)

% plot(SNR(2:4:19),th_IR(2:4:19),'^b',SNR(3:4:19),th_CC(3:4:19),'vm',SNR(4:4:19),throughput_AMC(4:4:19),'or','MarkerFace','w','LineWidth',1.1)

plot(12.4,2.979,'ok','MarkerFace','w','MarkerSize',5,'LineWidth',0.5)
plot(12.2,2.98,'ok','MarkerFace','k','MarkerSize',5,'LineWidth',0.5)
rectangle('Position',[10.5 0.5 1 0.1],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        arrow([12.5 0.53],[11.5 0.53],5,'BaseAngle',60);
        text(12.7,0.53,'etaAMC2');
rectangle('Position',[8.2 0.2 1 0.1],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        arrow([7 0.23],[8.2 0.23],5,'BaseAngle',60);
        text(6.3,0.23,'etaAMC1');
        
        
        
    rectangle('Position',[6 1.3 0.3 0.4],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        arrow([6.2 0.9],[6.2 1.3],5,'BaseAngle',60);
        text(5.5,0.7,'etaHARQ1');
        
        
         rectangle('Position',[7 1.7 0.3 0.4],'Curvature',[1 1],'LineStyle','-','LineWidth',0.5);
        arrow([7.2 2.5],[7.2 2.1],5,'BaseAngle',60);
        text(6.8,2.7,'etaHARQ2');



hl=legend('R-1','R-2','Location','northwest');

set(hl,'FontSize',12);
xlabel('xlabel');
ylabel('ylabel');
axis([0 15 0 4])
grid
name='../th_compare_Slow';
%% Save
figure(figH1);
print('-depsc','-r400',name);
